Hardness of Detecting Abelian and Additive Square Factors in Strings

We prove 3SUM-hardness (no strongly subquadratic-time algorithm, assuming the 3SUM conjecture) of several problems related to finding Abelian square and additive square factors in a string. In particular, we conclude conditional optimality of the state-of-the-art algorithms for finding such factors. Overall, we show 3SUM-hardness of (a) detecting an Abelian square factor of an odd half-length, (b) computing centers of all Abelian square factors, (c) detecting an additive square factor in a length-$n$ string of integers of magnitude $n^{\mathcal{O}(1)}$, and (d) a problem of computing a double 3-term arithmetic progression (i.e., finding indices $i \ne j$ such that $(x_i+x_j)/2=x_{(i+j)/2}$) in a sequence of integers $x_1,\dots,x_n$ of magnitude $n^{\mathcal{O}(1)}$. Problem (d) is essentially a convolution version of the AVERAGE problem that was proposed in a manuscript of Erickson. We obtain a conditional lower bound for it with the aid of techniques recently developed by Dudek et al. [STOC 2020]. Problem (d) immediately reduces to problem (c) and is a step in reductions to problems (a) and (b). In conditional lower bounds for problems (a) and (b) we apply an encoding of Amir et al. [ICALP 2014] and extend it using several string gadgets that include arbitrarily long Abelian-square-free strings. Our reductions also imply conditional lower bounds for detecting Abelian squares in strings over a constant-sized alphabet. We also show a subquadratic upper bound in this case, applying a result of Chan and Lewenstein [STOC 2015].

==> prg/ciag.cpp <==
//#include<iostream>
#include<cstdio>
#include<cctype>
#include<cmath>
#include<cstdlib>
#include<algorithm>
#include<vector>
#include<string>
#include<list>
#include<deque>
#include<map>
#include<set>
#include<queue>
#include<stack>
#include<utility>
#include<sstream>
#include<cstring>
#include<numeric>
#include<cassert>
using namespace std;

#define FOR(I,A,B) for(int I=(A);I<=(B);I++)
#define FORD(I,A,B) for(int I=(A);I>=(B);I--)
#define REP(I,N) for(int I=0;I<(N);I++)
#define ALL(X) (X).begin(),(X).end()
#define PB push_back
#define MP make_pair
#define FI first
#define SE second
#define INFTY 100000000
#define VAR(V,init) __typeof(init) V=(init)
#define FORE(I,C) for(VAR(I,(C).begin());I!=(C).end();I++)
#define SIZE(x) ((int)(x).size())

typedef vector<int> VI;
typedef pair<int,int> PII;
typedef long long ll;
typedef vector<string> VS;

ll nwd(ll a,ll b) { return !b?a:nwd(b,a%b); }
inline int CEIL(int a,int b) { return a%b ? a/b+1 : a/b; }
template <class T> inline T sqr(const T&a) { return a*a; }

VS parse(string s)
{
  string a;
  VS wyn;
  REP(i,(int)s.size())
    if (s[i]!=' ') a+=s[i];
    else if (!a.empty()) { wyn.PB(a); a=""; }
  if (!a.empty()) wyn.PB(a);
  return wyn;
}

int toi(char ch) { return int(ch)-int('0'); }

int chg(char ch) { return int(ch)-int('a'); }

int los(int m)
{
  return (int)((double)m*(rand()/(RAND_MAX+1.0)));
}

// Znajduje kwadraty abelowe
vector<PII> ab_sq(VI t,int k)
{
  vector<PII> ab;
  FOR(sr,1,SIZE(t)-1)
  {
    VI tab; tab.resize(k);
    int i=sr-1,j=sr,ilediff=0;
    while (0<=i && j<SIZE(t))
    {
      ++tab[t[j]];
      if (tab[t[j]]==1) ++ilediff; else if (tab[t[j]]==0) --ilediff;
      --tab[t[i]];
      if (tab[t[i]]==-1) ++ilediff; else if (tab[t[i]]==0) --ilediff;
      if (!ilediff) ab.PB(MP(sr,j-sr+1));
      if (!(i%k) && !((j-sr+1)%k) && ilediff)
      {
        puts("ZLE: Brak ab-sq");
        printf("%d %d %d %d %d\n",i,j,k,sr,ilediff);
        exit(1);
      }
      --i; ++j;
    }
  }
  puts("OK");
  return ab;
}

int main()
{
  int k=4,n;
  scanf("%d %d",&n,&k);

  // Wlasciwy kod
  VI t;
  REP(i,n) REP(j,k) t.PB(j);
  int kawalek=k,diff=1;
  int pot=1;
  int logn=0;
  while (pot<n)
  {
    ++logn;
    VI t1;
    REP(i,n)
      if (!(i&pot))
      {
        REP(j,k) t1.PB(kawalek+j);
      } else
      {
        FORD(j,k-1,0) t1.PB(kawalek+j);
      }
    VI t2;
    int poz=0;
    REP(i,SIZE(t))
    {
      t2.PB(t[i]);
      if (i%diff==diff-1) t2.PB(t1[poz++]);
    }
    assert(poz==SIZE(t1));
    t=t2;
    kawalek+=k; ++diff; pot*=2;
  }
  REP(i,SIZE(t))
  {
    printf("%d ",t[i]);
    if (i%kawalek==kawalek-1) puts("");
  }

  // Kod ponizej sprawdza, czy kwadraty abelowe sa takie jak chcemy
  vector<PII> sq=ab_sq(t,kawalek);
  REP(i,SIZE(sq))
  {
    //printf("%d %d\n",sq[i].FI,sq[i].SE);
    assert(!(sq[i].SE%kawalek));
    int cnt=round(double(sq[i].FI)/kawalek);
    assert(fabs(sq[i].FI-cnt*kawalek)<=logn);
  }

  return 0;
}


==> prg/fig3.py <==
# pytikz v0.13
# A simple Python -> TikZ wrapper.
# See main() for sample usage.
#
# 2013, -Roger

from contextlib import contextmanager
from functools import wraps

__all__ = ['ra', 'Picture']

# change this to use spaces instead of tabs
TAB = '\t'

def ra(radius, angle_deg):
    return '%s:%s' % (angle_deg, radius)

def format_pos(pos, coord='abs'):
    if isinstance(pos, complex):
        pos = (pos.real, pos.imag)
    elif isinstance(pos, (int, float)):
        pos = '(%s, 0)' % pos
    elif isinstance(pos, str):
        if pos != 'cycle':
            pos = '(%s)' % pos

    if coord in ('rel', 'relative', '+'):
        coord_type = '+'
    elif coord in ('inc', 'increment', 'incremental', '++'):
        coord_type = '++'
    else:
        coord_type = ''

    return coord_type + str(pos)

def to_command(func):
    @wraps(func)
    def wrapped(*args, **kwargs):
        return func(*args, **kwargs)

    return wrapped

class Path(object):
    def __init__(self, style=''):
        self.style = style

        c = '\\path[%s]' % (self.style)
        self.contents = [c]

    def add_command(self, cmd, to=False):
        # add command to new line if it changes the current path
        if to:
            self.contents.append('\t' + cmd)
        else:
            self.contents[-1] += '\t' + cmd

    def at(self, pos, name='', coord='abs'):
        c = format_pos(pos, coord)
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def coord(self, style='', name=''):
        c = 'coordinate[%s] (%s)' % (style, name)
        self.add_command(c, to=False)

        return self

    def line_to(self, pos, type='straight', name='', coord='abs'):
        LINE_TYPES = {'straight':'--', 'hv':'-|', 'vh':'|-'}
        c = '%s %s' % (LINE_TYPES[type], format_pos(pos, coord))
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def to(self, pos, style='', name='', coord='abs'):
        c = 'to[%s] %s' % (style, format_pos(pos, coord))
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def spline_to(self, pos, control1, control2=None, name='', coord='abs'):
        if not control2:
            control2 = control1

        c = '.. controls %s and %s .. %s' % (format_pos(control1, coord), \
                                             format_pos(control2, coord), \
                                             format_pos(pos, coord))
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def node(self, text='', style='', name=''):
        c = 'node[%s] (%s) {%s}' % (style, name, text)
        self.add_command(c, to=False)

        return self

    def circle(self, radius):
        c = 'circle (%s)' % radius
        self.add_command(c, to=False)

        return self

    def arc_to(self, params, coord='abs'):
        c = 'arc (%s)' % params
        self.add_command(c, to=True)

        return self

    def rect_to(self, pos, coord='abs'):
        c = 'rectangle %s' % format_pos(pos, coord)
        self.add_command(c, to=True)

        return self

    def grid_to(self, pos, coord='abs'):
        c = 'grid %s' % format_pos(pos, coord)
        self.add_command(c, to=True)

        return self

    def cycle(self):
        self.line_to('cycle')

    def make(self):
        # end current statement
        self.contents[-1] += ';'

        return self.contents

class Picture(object):
    def __init__(self, style=''):
        self.style = style
        self.contents = []

    def add_command(self, text):
        self.contents.append('\t' + text)

    @contextmanager
    def path(self, style='draw'):
        path = Path(style)
        yield path
        c = path.make()

        # fit short paths on one line
        if len(c) <= 3:
            c = [''.join(c).replace('\n', ' ')]

        for line in c:
            self.add_command(line)

    @contextmanager
    def new_scope(self, style=''):
        scope = Picture(self.style)
        yield scope
        c = scope.contents

        self.add_command('\\begin{scope}[%s]' % style)
        for line in c:
            self.add_command('\t' + line)
        self.add_command('\\end{scope}')

    def set_coord(self, pos, options='', name='', coord='abs'):
        cmd = '\\coordinate[%s] (%s) at %s;' % (options, name, format_pos(pos, coord))
        self.add_command(cmd)

    def set_node(self, pos, text='', options='', name='', coord='abs'):
        cmd = '\\node[%s] (%s) at %s {%s};' % (options, name, format_pos(pos, coord), text)
        self.add_command(cmd)

    def __setitem__(self, item, value):
        self.set_coord(pos=value, name=item)

    def make(self):
        c = '\\begin{tikzpicture}[%s]\n' % (self.style)
        c += '\n'.join(self.contents)
        c += '\n\\end{tikzpicture}'

        # use another character(s) instead of TAB
        c = c.replace('\t', TAB)

        return c

def main():
    pic = Picture(style=r'scale=\tikzscale')
    width = 6 * 3 + 2
    colors = "red, green, blue, cyan, magenta, yellow".split(", ")
    with pic.path('draw') as draw:
        draw.at(0 + 0j).grid_to(width + 1j)
    for idx, color in enumerate(colors):
        with pic.path(f'draw, fill={color}') as fill:
            a = idx * 3 + 2 + 0j
            b = a + 1 + 1j
            fill.at(a).rect_to(b)
    res = [
        (1, 'top', 'right', 'o'),
        (19, 'top', 'left', '*')
    ]
    idx = 4
    for i in range(5):
        a = 'o' if i % 2 == 0 else '*'
        b = 'o' if a == '*' else '*'
        res.append((idx, 'top', 'left', a))
        res.append((idx, 'top', 'right', b))
        idx += 3
    idx = 2
    for i in range(6):
        res.append((idx, 'bottom', 'right', '*' if i % 2 == 0 else 'o'))
        idx += 3
    for x, vert, horiz, char in res:
        if vert == 'top':
            a = (x + 1j)
            b = a + 0.3j
        else:
            a = x + 0j
            b = a - 0.3j
        char = r'\star' if char == '*' else r'\bullet'
        with pic.path('') as path:
           path.at(a).line_to(b).node(f'${char}$', style=horiz)
    x1 = 1.8 + 1.2j
    x2 = 10 + 1.2j
    x3 = 18.2 + 1.2j
    with pic.path('draw') as draw:
        draw.at(x1)\
            .line_to(x1 + 1j)\
            .line_to(x2 + 1j)\
            .line_to(x2)\
            .line_to(x2 + 1j)\
            .line_to(x3 + 1j)\
            .line_to(x3)
    with pic.path('') as path:
        path.at(x1 + 1j).line_to(x3 + 1j).node('Ab-square', style='midway, above')
    # define some internal TikZ coordinates
    # pic['pointA'] = 5 + 0j      # complex number for x-y coordinates
    # pic['pointB'] = '45:5'      # or string for any native TikZ format
    #
    # # define a coordinate in Python
    # pointC = 3 + 1j
    #
    # # draw new path
    # with pic.path('draw') as draw:
    #     draw.at(0 + 0j, name='start').grid_to(6 + 6j)
    #
    # with pic.path('fill, color=red') as draw:
    #     draw.at('start')\
    #         .line_to('pointA', coord='relative')\
    #         .line_to('pointB').node('hello', style='above, black')\
    #         .line_to(pointC)\
    #         .spline_to(5 + 1j, 2 + 5j).node('spline')\
    #         .cycle()            # close path
    #
    # with pic.path('fill, color=blue') as draw:
    #     draw.at(pointC).circle(0.3)

    print(pic.make())


if __name__ == '__main__':
    main()

==> prg/fig4.py <==
# pytikz v0.13
# A simple Python -> TikZ wrapper.
# See main() for sample usage.
#
# 2013, -Roger

from contextlib import contextmanager
from functools import wraps

__all__ = ['ra', 'Picture']

# change this to use spaces instead of tabs
TAB = '\t'

def ra(radius, angle_deg):
    return '%s:%s' % (angle_deg, radius)

def format_pos(pos, coord='abs'):
    if isinstance(pos, complex):
        pos = (pos.real, pos.imag)
    elif isinstance(pos, (int, float)):
        pos = '(%s, 0)' % pos
    elif isinstance(pos, str):
        if pos != 'cycle':
            pos = '(%s)' % pos

    if coord in ('rel', 'relative', '+'):
        coord_type = '+'
    elif coord in ('inc', 'increment', 'incremental', '++'):
        coord_type = '++'
    else:
        coord_type = ''

    return coord_type + str(pos)

def to_command(func):
    @wraps(func)
    def wrapped(*args, **kwargs):
        return func(*args, **kwargs)

    return wrapped

class Path(object):
    def __init__(self, style=''):
        self.style = style

        c = '\\path[%s]' % (self.style)
        self.contents = [c]

    def add_command(self, cmd, to=False):
        # add command to new line if it changes the current path
        if to:
            self.contents.append('\t' + cmd)
        else:
            self.contents[-1] += '\t' + cmd

    def at(self, pos, name='', coord='abs'):
        c = format_pos(pos, coord)
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def coord(self, style='', name=''):
        c = 'coordinate[%s] (%s)' % (style, name)
        self.add_command(c, to=False)

        return self

    def line_to(self, pos, type='straight', name='', coord='abs'):
        LINE_TYPES = {'straight':'--', 'hv':'-|', 'vh':'|-'}
        c = '%s %s' % (LINE_TYPES[type], format_pos(pos, coord))
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def to(self, pos, style='', name='', coord='abs'):
        c = 'to[%s] %s' % (style, format_pos(pos, coord))
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def spline_to(self, pos, control1, control2=None, name='', coord='abs'):
        if not control2:
            control2 = control1

        c = '.. controls %s and %s .. %s' % (format_pos(control1, coord), \
                                             format_pos(control2, coord), \
                                             format_pos(pos, coord))
        self.add_command(c, to=True)

        if name:
            self.coord(name=name)

        return self

    def node(self, text='', style='', name=''):
        c = 'node[%s] (%s) {%s}' % (style, name, text)
        self.add_command(c, to=False)

        return self

    def circle(self, radius):
        c = 'circle (%s)' % radius
        self.add_command(c, to=False)

        return self

    def arc_to(self, params, coord='abs'):
        c = 'arc (%s)' % params
        self.add_command(c, to=True)

        return self

    def rect_to(self, pos, coord='abs'):
        c = 'rectangle %s' % format_pos(pos, coord)
        self.add_command(c, to=True)

        return self

    def grid_to(self, pos, coord='abs'):
        c = 'grid %s' % format_pos(pos, coord)
        self.add_command(c, to=True)

        return self

    def cycle(self):
        self.line_to('cycle')

    def make(self):
        # end current statement
        self.contents[-1] += ';'

        return self.contents

class Picture(object):
    def __init__(self, style=''):
        self.style = style
        self.contents = []

    def add_command(self, text):
        self.contents.append('\t' + text)

    @contextmanager
    def path(self, style='draw'):
        path = Path(style)
        yield path
        c = path.make()

        # fit short paths on one line
        if len(c) <= 3:
            c = [''.join(c).replace('\n', ' ')]

        for line in c:
            self.add_command(line)

    @contextmanager
    def new_scope(self, style=''):
        scope = Picture(self.style)
        yield scope
        c = scope.contents

        self.add_command('\\begin{scope}[%s]' % style)
        for line in c:
            self.add_command('\t' + line)
        self.add_command('\\end{scope}')

    def set_coord(self, pos, options='', name='', coord='abs'):
        cmd = '\\coordinate[%s] (%s) at %s;' % (options, name, format_pos(pos, coord))
        self.add_command(cmd)

    def set_node(self, pos, text='', options='', name='', coord='abs'):
        cmd = '\\node[%s] (%s) at %s {%s};' % (options, name, format_pos(pos, coord), text)
        self.add_command(cmd)

    def __setitem__(self, item, value):
        self.set_coord(pos=value, name=item)

    def make(self):
        c = '\\begin{tikzpicture}[%s]\n' % (self.style)
        c += '\n'.join(self.contents)
        c += '\n\\end{tikzpicture}'

        # use another character(s) instead of TAB
        c = c.replace('\t', TAB)

        return c

def main():
    pic = Picture(style=r'scale=\tikzscale')
    x1 = 6
    x2 = 9
    x3 = 12
    x4 = 14
    m = (x1 + x2) / 2

    with pic.path('draw, dashed') as draw:
        draw.at(m - 0.5j).line_to(m + 2j).node('$m$', style='above')
    with pic.path('draw') as draw:
        draw.at(0 + 0j).rect_to(x1 + 1j)
    with pic.path('draw, fill=yellow') as fill:
        fill.at(x1 + 0j).rect_to(x2 + 1j).node('$D$', style='pos=.5, color=black')
    with pic.path('draw, fill=cyan') as fill:
        fill.at(x2 + 0j).rect_to(x3 + 1j).node('$E$', style='pos=.5, color=black')
    with pic.path('draw') as draw:
        draw.at(x3 + 0j).rect_to(x4 + 1j)

    with pic.path('') as draw:
        draw.at(x1 + 0j).node('$i$', style='below')
        draw.at(x2 + 0j).node('$k$', style='below')
        draw.at(x3 + 0j).node('$j$', style='below')

    with pic.path(r'draw, decorate,decoration={brace, amplitude=10pt}') as draw:
        draw.at(0 + 2j).line_to(x1 + 2j).node('$A$', style='above=10pt, midway')
    with pic.path(r'draw, decorate,decoration={brace, amplitude=10pt}') as draw:
        draw.at(0 + 1.25j).line_to(x2 + 1.25j).node('$C$', style='above=10pt, midway')
    with pic.path('draw, decorate,decoration={brace, amplitude=10pt, mirror}') as draw:
        draw.at(0 - 0.5j).line_to(x3 - 0.5j).node('$B$', style='below=10pt , midway')
    print(pic.make())


if __name__ == '__main__':
    main()
